Equivalence of the Random Oracle Model and the Ideal Cipher Model, Revisited

We consider the cryptographic problem of constructing an invertible random permutation from a public random function (i.e., which can be accessed by the adversary). This goal is formalized by the notion of indifferentiability of Maurer et al. (TCC 2004). This is the natural extension to the public setting of the well-studied problem of building random permutations from random functions, which was first solved by Luby and Rackoff (Siam J. Comput., '88) using the so-called Feistel construction. The most important implication of such a construction is the equivalence of the random oracle model (Bellare and Rogaway, CCS '93) and the ideal cipher model, which is typically used in the analysis of several constructions in symmetric cryptography. Coron et al. (CRYPTO 2008) gave a rather involved proof that the six-round Feistel construction with independent random round functions is indifferentiable from an invertible random permutation. Also, it is known that fewer than six rounds do not suffice for indifferentiability. The first contribution (and starting point) of our paper is a concrete distinguishing attack which shows that the indifferentiability proof of Coron et al. is not correct. In addition, we provide supporting evidence that an indifferentiability proof for the six-round Feistel construction may be very hard to find. To overcome this gap, our main contribution is a proof that the Feistel construction with eigthteen rounds is indifferentiable from an invertible random permutation. The approach of our proof relies on assigning to each of the rounds in the construction a unique and specific role needed in the proof. This avoids many of the problems that appear in the six-round case.

==> anc/HKT.py <==
""" 
INSTRUCTIONS:

This file contains python code implementing the simulators of
[CPS08b], and of [Seu09].  

In order to use it, first copy it to a directory.  A typical 
session looks like this:

Example Session
===============

Python 2.6.4 (r264:75706, Dec  7 2009, 18:45:15) 
[GCC 4.4.1] on linux2
Type "help", "copyright", "credits" or "license" for more information.
>>> import HKT
>>> P = HKT.permutation()    
>>> S = HKT.paperSimulator(P)
>>> HKT.simpleForwardAttack(S,P,0,6)     # try whether the simulator simulates
                                         # a single chain correctly.
Check succeeded.
>>> HKT.simpleForwardAttack(S,P,3,6)     # try with a chain again, but start
                                         # in the middle
Check succeeded.
>>> HKT.simpleBackwardAttack(S,P,4,6)
>>> HKT.basic6RoundAttack(S,P)           # run the attack from Section 2.3
Querying R2,1
Querying S2,6
Querying R3,1
Querying S3,6
Querying R1,1
Querying S1,6
Querying ABar
Simulator failed for query 5
Traceback (most ...                           // omitted
>>> HKT.general6RoundAttack(S,P)
Simulator failed for query 5
Traceback (most ...
-----------------------------------------(end example session)

Further examples can be found at the end of the file; if the commented
statements there are uncommented, they are run when the module is imported.

Contents:
=========

 It contains the following global functions:
 randomInt(): a function returing a random integer
 class permutation: implements a random permutation on pairs of integers
                    (actually, it's a two-sided random function for simplicity)
       - fwQuery(L,R): a forward query to the permutation
       - bwQuery(S,T): a backward query to the permutation
 class paperSimulator: the simulator from [CPS08b]; it uses permutation
       - query(x,k): queries the simulated function F[k](x)
 class thesisSimulator: the simulator from [Seu09]; it uses permutation
       - query(U,i): queries the simulated function F[i](U)
 evaluateFeistelForward(sim, X, Y, start, end): 
                     evaluates a feistel construction forward using the 
                     round functions provided by a simulator
 simpleForwardAttack(sim, perm, start, total):
                     try to attack a simulator by simply filling a single
                     chain -- reasonable simulators will survive this attack
 evaluateFeistelBackward(sim, X, Y, start, end)
 simpleBackwardAttack(sim, perm, start, total)
 printChain(sim, perm, L, R, total): a helper function which prints a chain
 checkChainConsistency( ): a helper function which checks a single chain
 generalFwQuery( ): essentially the function next() from the paper
                    (difference: undefined values will be defined)
 generalBwQuery( ): essentially the function prev() from the paper
 basic6RoundAttack: the attack against the simulator from [CPS08b]
 general6RoundAttack: a potentially strong attack against 6-round simulators
 generalAttackOnMoreRounds: a generalizatino of the above; does not break
                            anything, it seems
"""
import random
import sys

# returns a random integer
def randomInt():
    return random.randint(-sys.maxint-1, sys.maxint)

#######################################################################
##                                                                   ##
##            class permuation                                       ##
##                                                                   ##
#######################################################################
# The class permutation describes a random permutation
class permutation:
    def __init__(self):
        self.forwardMemory = dict()
        self.backwardMemory = dict()

    # answers a forward query to the permutation
    def fwQuery(self, L, R):
        if not (L,R) in self.forwardMemory:
            self.forwardMemory[(L,R)] = (randomInt(), randomInt())
            self.backwardMemory[self.forwardMemory[(L,R)]] = (L,R)
        return self.forwardMemory[(L,R)]

    # answers a backward query to the permutation
    def bwQuery(self, S, T):
        if not (S,T) in self.backwardMemory:
            self.backwardMemory[(S,T)] = (randomInt(), randomInt())
            self.forwardMemory[self.backwardMemory[(S,T)]] = (S,T)
        return self.backwardMemory[(S,T)]

#######################################################################
##                                                                   ##
##            class paperSimulator                                   ##
##                                                                   ##
#######################################################################
# The class paperSimulator implements the simulator as described
# in the paper (CPS08, version of 16-Aug-2008)
class paperSimulator:
    def __init__(self, perm):
        self.F = list()
        self.perm = perm
        for i in range (0,7):
            self.F.append(dict())

    # implements the query algorithm (Page 9)
    def query(self, x, k):
        if x not in (self.F[k]):
            self.F[k][x] = randomInt()
            self.chainQuery(x,k)
        return self.F[k][x]

    # implements the chainQuery algorithm (page 9)
    def chainQuery(self, x, k):
        if k in [1,2,5,6]:
            self.XorQuery1(x,k)
        if k in [1,3,4,5]:
            self.XorQuery2(x,k)
        if k in [3,4]:
            self.XorQuery3(x,k)
        u = set()
        if k in [2,3,5,6]:
            chainList = self.makeChain(+1,x,k)
            for (y,z) in chainList:
                u = u | self.completeChain(+1,x,y,z,k)
        if k in [1,2,4,5]:
            chainList = self.makeChain(-1,x,k)
            for (y,z) in chainList:
                u = u | self.completeChain(-1,x,y,z,k)
        for (xPrime,kPrime) in u:
            self.chainQuery(xPrime,kPrime)

    # sets F[i][xi] uniformly at random if it is not yet in the history
    def setUniformlyIfNotSet(self,i, xi):
        if xi in self.F[i]:
            return set()
        else:
            self.F[i][xi] = randomInt()
            return set([(xi,i)])

    # sets F[i][xi] to valuexi if it is not yet in the history
    # aborts the simulator if a different value for F[i][xi] is in the history
    def setOrAbort(self,i, xi, valuexi):
        if xi in self.F[i]:
            if self.F[i][xi] != valuexi:
                print "Simulator failed for query " + str(i)
                raise Exception("Simulator failed for query " + str(i))
            return set()
        else:
            self.F[i][xi] = valuexi
            return set([(xi,i)])

    # implements the completeChain algorithm (page 9)
    def completeChain(self,b,x,y,z,k):
        #print "Completing chain: (" + str(b) + ", " + str(k) + ")"
        F = self.F
        # The following two lines are missing in [CPS08].
        # In case they are removed the simulator breaks trivially,
        # which is not interesting.
        u = set()
        if (b,k) == (-1,2) and z not in F[6]:
            F[6][z] = randomInt()
            u = u | set([(z,6)])
        if (b,k) == (+1,5) and y not in F[1]:
            F[1][y] = randomInt()
            u = u | set([(y,1)])
         
        if k==1 and b==-1:
            (x1,x6,x5) = (x,y,z)
            x0 = self.perm.bwQuery(x6,x5 ^ F[6][x6])[0] 
            x4 = x6 ^ F[5][x5]
            u = u | (self.setUniformlyIfNotSet(4,x4))
            x2 = x0 ^ F[1][x1]
            x3 = x5 ^ F[4][x4]
            u = u | (self.setOrAbort(2,x2,x3^x1)) # F[2][x2] = x3^x1
            u = u | (self.setOrAbort(3,x3,x2^x4)) # F[3][x3] = x2^x4
        
        if k==6 and b==1:
            (x6,x1,x2) = (x,y,z)
            x0 = x2 ^ F[1][x1]
            x7 = self.perm.fwQuery(x0,x1)[1]
            x3 = x1 ^ F[2][x2]
            u = u | (self.setUniformlyIfNotSet(3,x3))
            x4 = x2 ^ F[3][x3]
            x5 = x7 ^ F[6][x6]
            u = u | (self.setOrAbort(4,x4,x3^x5))
            u = u | (self.setOrAbort(5,x5,x4^x6))

        if k==2 and b==1:
            (x2,x3,x4) = (x,y,z)
            x1 = x3 ^ F[2][x2]
            u = u | self.setUniformlyIfNotSet(1,x1)
            x0 = x2 ^ F[1][x1]
            (x6,x7) = self.perm.fwQuery(x0,x1)
            x5 = x3 ^ F[4][x4]
            u = u | self.setOrAbort(5,x5,x4^x6)
            u = u | self.setOrAbort(6,x6,x5^x7)

        if k==5 and b==-1:
            (x5,x4,x3) = (x,y,z)
            x6 = x4 ^ F[5][x5]
            u = u | self.setUniformlyIfNotSet(6,x6)
            x7 = x5 ^ F[6][x6]
            (x0,x1) = self.perm.bwQuery(x6,x7)
            x2 = x4 ^ F[3][x3]
            u = u | self.setOrAbort(1,x1,x0^x2)
            u = u | self.setOrAbort(2,x2,x1^x3)

        if k==2 and b==-1:
            (x2,x1,x6) = (x,y,z)
            x3 = x1 ^ F[2][x2]
            x0 = x2 ^ F[1][x1]
            x7 = self.perm.fwQuery(x0,x1)[1]
            u = u | self.setUniformlyIfNotSet(3,x3)
            x4 = x2 ^ F[3][x3]
            x5 = x7 ^ F[6][x6]
            u = u | self.setOrAbort(4,x4,x3^x5)
            u = u | self.setOrAbort(5,x5,x4^x6)
 
        if k==5 and b==1:
            (x5,x6,x1) = (x,y,z)
            x4 = x6 ^ F[5][x5]
            u = u | self.setUniformlyIfNotSet(4,x4)
            x7 = x5 ^ F[6][x6]
            x0 = self.perm.bwQuery(x6,x7)[0]
            x2 = x0 ^ F[1][x1]
            x3 = x5 ^ F[4][x4]
            u = u | self.setOrAbort(2,x2,x1^x3)
            u = u | self.setOrAbort(3,x3,x2^x4)

        if k==3 and b==1:
            (x3,x4,x5) = (x,y,z)
            x6 = x4 ^ F[5][x5]
            u = u | self.setUniformlyIfNotSet(6,x6)
            x7 = x5 ^ F[6][x6]
            (x0,x1) = self.perm.bwQuery(x6,x7)
            x2 = x4 ^ F[3][x3]
            u = u | self.setOrAbort(1,x1,x0^x2)
            u = u | self.setOrAbort(2,x2,x1^x3)

        if k==4 and b==-1:
            (x4,x3,x2) = (x,y,z)
            x1 = x3 ^ F[2][x2]
            u = u | self.setUniformlyIfNotSet(1,x1)
            x0 = x2 ^ F[1][x1]
            (x6, x7) = self.perm.fwQuery(x0,x1)
            x5 = x3 ^ F[4][x4]
            u = u | self.setOrAbort(5,x5,x4^x6)
            u = u | self.setOrAbort(6,x6,x5^x7)

        return u
        
    # implements the XorQuery1 Algorithm (page 10)
    def XorQuery1(self,x,k):
        # print "XorQuery1 " + str(k)
        F = self.F
        Aprime = set()

        if k == 5:
            for R1 in F[1]:
                for R2 in F[1]:
                    if R1 != R2:
                        Aprime = Aprime | set([x^R1^R2])
            Aprime = Aprime - set(F[5].keys())

        if k == 1:
            for A in F[5]:
                for R2 in F[1]:
                    Aprime = Aprime | set([A^x^R2])
            Aprime = Aprime - set(F[5].keys())
        
        if k == 5 or k == 1:
            for aPrime in Aprime:
                for S in F[6]:
                    if self.perm.bwQuery(S, F[6][S]^aPrime)[1] in F[1]:
                        F[5][aPrime] = randomInt()
                        # print "XorQuery1 calls chainQuery!"
                        self.chainQuery(aPrime,5)
    
        Xprime = set()

        if k == 2:
            for S1 in F[6]:
                for S2 in F[6]:
                    if S1 != S2:
                        Xprime = Xprime | set([x^S1^S2])
            Xprime = Xprime - set(F[2])

        if k == 6:
            for X in F[2]:
                for S2 in F[6]:
                    Xprime = Xprime | set([X^x^S2])
            Xprime = Xprime - set(F[2])
        
        if k == 2 or k == 6:
            for xPrime in Xprime:
                for R in self.F[1].keys():
                    if self.perm.fwQuery(self.F[1][R]^xPrime,R)[0] in self.F[6].keys():
                        self.F[2][xPrime] = randomInt()
                        # print "XorQuery1 calls chainQuery!"
                        self.chainQuery(xPrime,2)

    # implements the XorQuery2 Algorithm (page 10)
    def XorQuery2(self,x,k):
        F = self.F
        M = set()
        for A in F[5]:
            for S in F[6]:
                (L,R) = self.perm.bwQuery(S, A^F[6][S])
                if R not in F[1]:
                    Z = F[5][A]^S
                    M = M | set([(L,R,Z,A,S)])

        for (L,R,Z,A,S) in M:
            if k == 6:
                for Zprime in set(F[4]) - set([Z]):
                    if self.perm.fwQuery(L ^ Z ^ Zprime,R)[0] == x:
                        F[1][R] = randomInt()
                        self.chainQuery(R,1)
            if k == 3:
                if self.perm.fwQuery(L ^ x ^ Z, R)[0] in F[6]:
                    F[1][R] = randomInt()
                    self.chainQuery(R,1)

        C = set()
        for R in F[1]:
            for X in F[2]:
                (S,T) = self.perm.fwQuery(X ^ F[1][R],R)
                if S not in F[6]:
                    Y = F[2][X]^R
                    C = C | set([(S,T,R,X,Y)])

        for (S,T,R,X,Y) in C:
            if k == 1:
                for Yprime in set(F[3]) - set([Y]):
                    if self.perm.bwQuery(S, T ^ Y ^ Yprime)[1] == x:
                        F[6][S] = randomInt()
                        self.chainQuery(S,6)
            if k == 4:
                if self.perm.bwQuery(S,T ^ x ^ Y)[1] in F[1]:
                    F[6][S] = randomInt()
                    self.chainQuery(S,6)

    # implements the XorQuery3 Algorithm (page 10)
    def XorQuery3(self,x,k):
        F = self.F
        R = set()
        for A1 in F[5]:
            for S1 in F[6]:
                Z1 = F[5][A1] ^ S1
                if Z1 in F[4]:
                    Y = F[4][Z1] ^ A1
                    if Y not in F[3]:
                        for Z2 in F[4]:
                            A2 = F[4][Z2] ^ Y
                            if A2 in F[5]:
                                S2 = F[5][A2] ^ Z2
                                if S2 in F[6]:
                                    (L1,R1) = self.perm.bwQuery(S1,F[6][S1]^A1)
                                    (L2,R2) = self.perm.bwQuery(S2,F[6][S2]^A2)
                                    R = R | set([(Y,R1,R2)])

        if k == 3:
            for (Y, R1, R2) in R:
                if x == Y ^ R1 ^ R2:
                    F[3][Y] = randomInt()
                    self.chainQuery(Y,3)

        S = set()
        for X1 in F[2]:
            for R1 in F[1]:
                Y1 = F[2][X1] ^ R1
                if Y1 in F[3]:
                    Z = F[3][Y1] ^ X1
                    if Z not in F[4]:
                        for Y2 in F[3]:
                            X2 = F[3][Y2] ^ Z
                            if X2 in F[2]:
                                R2 = F[2][X2] ^ Y2
                                if R2 in F[1]:
                                    (S1,T1) = self.perm.fwQuery(F[1][R1]^X1,R1)
                                    (S2,T2) = self.perm.fwQuery(F[1][R2]^X2,R2)
                                    S = S | set([(Z,S1,S2)])

        if k == 4:
            for (Z, S1, S2) in S:
                if x == Z ^ S1 ^ S2:
                    F[4][Z] = randomInt()
                    self.chainQuery(Z,4)

    # return the set \tilde{F[k]} (for k=1 or k=6), as defined on page 9
    # this is for computing virtual chains in makeChain
    def virtualFunctionTable(self, k, x):
        F = self.F
        if (k == 6):
            result = set(F[6])
            for rPrime in F[1]:
                for xPrime in F[2]:
                    if xPrime != x:
                         result.add(self.perm.fwQuery(xPrime^F[1][rPrime], rPrime)[0])
            return result
        if (k == 1):
            result = set(F[1])
            for sPrime in F[6]:
                for aPrime in F[2]:
                    if aPrime != x:
                         result.add(self.perm.bwQuery(sPrime,aPrime^F[6][sPrime])[1])
            return result

    # return the set Chain(dir, v, k) (page 8 and 9)
    def makeChain(self, dir, v, k):
        F = self.F
        chainsReturned = set()
        if k == 1 and dir == -1:
            for s in F[6]:
                for a in F[5]:
                    if self.perm.bwQuery(s, a ^ F[6][s])[1] == v:
                        chainsReturned.add( (s,a) )
        if k == 2 and dir == +1:
            for y in F[3]:
                for z in F[4]:
                    if v == F[3][y] ^ z:
                        chainsReturned.add( (y,z) )
        if k == 2 and dir == -1:
            for r in F[1]:
                # also consider virtual chains:
                for s in self.virtualFunctionTable(6,v):
                    if self.perm.fwQuery(v ^ F[1][r],r)[0] == s:
                        chainsReturned.add( (r,s) )
        if k == 3 and dir == 1:
            for z in F[4]:
                for a in F[5]:
                    if v == F[4][z] ^ a:
                        chainsReturned.add( (z,a) )
        if k == 4 and dir == -1:
            for y in F[3]:
                for x in F[2]:
                    if (v == F[3][y] ^ x):
                        chainsReturned.add( (y,x) )
        if k == 5 and dir == +1:
            for s in F[6].keys():
                # also consider virtual chains too:
                for r in self.virtualFunctionTable(1,v):
                    if self.perm.bwQuery(s, v ^ F[6][s])[1] == r:
                        chainsReturned.add( (s,r) )
        if k == 5 and dir == -1:
            for z in F[4]:
                for y in F[3]:
                    if v == F[4][z] ^ y:
                        chainsReturned.add( (z,y) )
        if k == 6 and dir == +1:
            for r in F[1]:
                for x in F[2]:
                    if self.perm.fwQuery(x^F[1][r], r)[0] == v:
                        chainsReturned.add( (r,x) )
        return chainsReturned

#######################################################################
##                                                                   ##
##            class thesisSimulator                                  ##
##                                                                   ##
#######################################################################
# The class thesisSimulator implements the 10-round simulator as defined
# in the thesis of one of the authors
class thesisSimulator:
    def __init__(self, perm):
        self.F = list()
        self.perm = perm
        for i in range (0,11):
            self.F.append(dict())
        #self.N = 0

    # implements the query function (page 147)
    # (The order of the arguments i and U has been
    # exchanged in order to match the interface
    # of the simulator in the paper)
    def query(self, U, i):
        F = self.F
        if U not in F[i]:
            F[i][U] = randomInt()
            if (i == 2):
                Omega2 = set([U])
                Omega9 = set()
                self.CompleteExtCh(Omega2, Omega9)
            elif (i == 5):
                Omega5 = set([U])
                Omega6 = set()
                self.CompleteCenter(Omega5, Omega6)
            elif (i == 6):
                Omega5 = set()
                Omega6 = set([U])
                self.CompleteCenter(Omega5,Omega6)
            elif (i == 9):
                Omega2 = set()
                Omega9 = set([U])
                self.CompleteExtCh(Omega2,Omega9)
        return F[i][U]

    # sets F[x] to val if it is not yet in the history
    # aborts the simulator if a different value for F[x] is in the history
    def setOrAbort(self,F,x,val):
        if x not in F:
            F[x]=val
        elif F[x] != val:
            print "Simulator failed for query " + str(x)
            raise Exception("Simulator failed for query " + str(x))

    # is the center chain (A,Z) complete?
    # definition 2.2, page 31
    # un centre est complet si et seulement si la chaine
    # correspondant a (Z,A) est complet et coherent avec P, i.e.,
    # [Equations omitted]
    def isACompleteCenter(self,A,Z):
        F = self.F
        (Y,B) = (A^F[5][Z], Z^F[6][A])
        if Y in F[4] and B in F[7]:
            (X,C) = (Z^F[4][Y], A^F[7][B])
            if X in F[3] and C in F[8]:
                (W,D) = (Y^F[3][X], B^F[8][C])
                if W in F[2] and D in F[9]:
                    (R,S) = (X^F[2][W], C^F[9][D])
                    if R in F[1] and S in F[10]:
                        (L,T) = (W^F[1][R], D^F[10][S])
                        if self.perm.fwQuery(L,R) == (S,T):
                            return True
        return False

    # is (W,R,S,D) an external chain?
    # page 31: on dira qu'un quadruplet W,R,S,D form une chain externe
    # si et seulement si P(L,R) = (S,T) avec L = W^F[1][R], T=D^F[10][S]
    def isExternalChain(self,W,R,S,D):
        F = self.F
        L = W ^ F[1][R]
        T = D ^ F[10][S]
        return self.perm.fwQuery(L,R) == (S,T)
    
    # is the external chain (W,R,S,D) complete?
    # page 31: On dira qu'une chaine externe (W,R,S,D) est complete si
    # et seulement si une chaine de valuers apparent a H relie de facon
    # coerent (R,W) a (D,S), i.e., ...[equations omitted]
    def isExternalCompleteChain(self,W,R,S,D):
        F = self.F
        X = R ^ F[2][W]
        if X in F[3]:
            Y = W ^ F[3][X]
            if Y in F[4]:
                Z = X^F[4][Y]
                if Z in F[5]:
                    A = Y^F[5][Z]
                    if A in F[6]:
                        B = Z^F[6][A]
                        if B in F[7]:
                            C = A^F[7][B]
                            if C in F[8]:
                                if B^F[8][C] == D and C^F[9][D] == S:
                                    return True
        return False

    # return the set Chain2(W) (page 31)
    # page 31: "Pour tout element W e F2, on notera Chain2(W) l'ensemble
    # des triplets (R,S,D) e F1 x F10 x F9 tels que (W,R,S,D) form
    # une chaine externe incomplete.
    # De memee, pour tout element D en F9, on notera Chain9(D) l'ensemble
    # des triplets (S,R,W) in F10 x F1 x F2 tels que (W,R,S,D) form
    # une chaine externe incomplete
    def Chain2(self,W):
        F = self.F
        u = set()
        for R in F[1]:
            L = W^F[1][R]
            (S,T) = self.perm.fwQuery(L,R)
            if S in F[10]:
                D = T ^ F[10][S]
                if D in F[9]:
                    # We now know that (W,R,S,D) is an external chain
                    if not self.isExternalCompleteChain(W,R,S,D):
                        u = u | set([(R,S,D)])
        return u 

    # return the set Chain9(D) (page 31)
    def Chain9(self,D):
        F = self.F
        u = set()
        for S in F[10]:
            T =  D^F[10][S]
            (L,R) = self.perm.bwQuery(S,T)
            if R in F[1]:
                W = L^F[1][R]
                if W in F[2]:
                    # We now know that (W,R,S,D) is an external chain
                    if not self.isExternalCompleteChain(W,R,S,D):
                        u = u | set([(S,R,W)])
        # print "Chain9 returns " + str(u)
        return u

    # return the set Chain5(Z) (page 31)
    # p. 31: pour tout element Z en F5, on notera Chain5(Z) l'ensemble des
    # elements A en F6 tels que (Z,A) forme un centre incomplet.
    # De meme, pour tout element A en F6, on notera Chain6(A) l'ensemble
    # des elements Z en F5 tels que (Z,A) forme un centre incomplet.
    def Chain5(self,Z):
        F = self.F
        u = set()
        for A in F[6]:
            if not self.isACompleteCenter(A,Z):
                u = u | set([A])
        # print "Chain5 returns " + str(u)
        return u

    # return the set Chain6(A) (page 31)
    def Chain6(self,A):
        F = self.F
        u = set()
        for Z in F[5]:
            if not self.isACompleteCenter(A,Z):
                u = u | set([Z])
        # print "Chain6 returns " + str(u)
        return u

    # implements the CompleteExtCh algorithm (page 148)
    def CompleteExtCh(self, Omega2, Omega9):
        # print "completeExtCh"
        Omega5 = set()
        Omega6 = set()
        for W in Omega2:
            for (R,S,D) in self.Chain2(W):
                (omega5,omega6) = self.CompleteChain2(W,R,S,D)
                Omega5 = Omega5 | omega5
                Omega6 = Omega6 | omega6
        for D in Omega9:
            for (S,R,W) in self.Chain9(D):
                (omega5,omega6) = self.CompleteChain9(D,S,R,W)
                Omega5 = Omega5 | omega5
                Omega6 = Omega6 | omega6
        if len(Omega5)>0 or len(Omega6)>0:
            self.CompleteCenter(Omega5, Omega6)

    # implements the CompleteCenter algorithm (page 148)
    def CompleteCenter(self, Omega5, Omega6):
        Omega2 = set()
        Omega9 = set()
        for Z in Omega5:
            for A in self.Chain5(Z):
                (omega2,omega9) = self.CompleteChain5(Z,A)
                Omega2 = Omega2 | omega2
                Omega9 = Omega9 | omega9
        for A in Omega6:
            for Z in self.Chain6(A):
                (omega2,omega9) = self.CompleteChain6(A,Z)
                Omega2 = Omega2 | omega2
                Omega9 = Omega9 | omega9
        if len(Omega2)>0 or len(Omega9)>0:
            self.CompleteExtCh(Omega2, Omega9)

    # implements the CompleteChain2 algorithm (page 149)
    def CompleteChain2(self,W,R,S,D):
        #print "Completing Chain 2: " + str((W,R,S,D))
        #if (self.N >= self.q):
        #    print "self.N >= self.q" + str(self.N) + ">=" + str(self.q)
        F = self.F
        omega5 = set()
        omega6 = set()
        C = S ^ F[9][D]
        if C not in F[8]:
            F[8][C] = randomInt()
        B = D ^ F[8][C]
        if B not in F[7]:
            F[7][B] = randomInt()
        A = C ^ F[7][B]
        if A not in F[6]:
            F[6][A] = randomInt()
            omega6 = set([A])
        Z = B ^ F[6][A]
        if Z not in F[5]:
            F[5][Z] = randomInt()
            omega5 = set([Z])
        Y = A ^ F[5][Z]
        X = R ^ F[2][W]
        # There is a typo in the thesis: F_2(X) <- W ^ Y
        # should be F_3(X) <- W ^ Y, analogously for Y.
        # (see page 30 in the thesis for the picture)        
        self.setOrAbort(F[3], X, W^Y)
        self.setOrAbort(F[4], Y, X^Z)
        #self.N = self.N + 1
        return (omega5, omega6)

    # implements the CompleteChain5 algorithm (page 150)
    def CompleteChain5(self, Z, A):
        #print "Completing Chain 5" + str((Z,A))
        F = self.F
        omega2 = set()
        omega9 = set()
        B = Z ^ F[6][A]
        if B not in F[7]:
            F[7][B] = randomInt()
        C = A ^ F[7][B]
        if C not in F[8]:
            F[8][C] = randomInt()
        D = B ^ F[8][C]
        if D not in F[9]:
            F[9][D] = randomInt()
            omega9 = set([D])
        S = C ^ F[9][D]
        if S not in F[10]:
            F[10][S] = randomInt()
        T = D ^ F[10][S]
        (L, R) = self.perm.bwQuery(S, T)
        if R not in F[1]:
            F[1][R] = randomInt()
        W = L ^ F[1][R]
        if W not in F[2]:
            F[2][W] = randomInt()
            omega2 = set([W])
        X = R ^ F[2][W]
        Y = A ^ F[5][Z]
        # There is a typo in the thesis: F_2(X) <- W ^ Y
        # should be F_3(X) <= W ^ Y, analogously for Y.
        # (see page 30 in the thesis for the picture)
        self.setOrAbort(F[3],X,W^Y)
        self.setOrAbort(F[4],Y,X^Z)
        return (omega2, omega9)

    # implements the CompleteChain6 algorithm (page 151)
    def CompleteChain6(self, A, Z):
        #print "Completing Chain 6" + str((A,Z))
        F = self.F
        omega2 = set()
        omega9 = set()
        Y = A ^ F[5][Z]
        if Y not in F[4]:
            F[4][Y] = randomInt()
        X = Z ^ F[4][Y]
        if X not in F[3]:
            F[3][X] = randomInt()
        W = Y ^ F[3][X]
        if W not in F[2]:
            F[2][W] = randomInt()
            omega2 = set([W])
        R = X ^ F[2][W]
        if R not in F[1]:
            F[1][R] = randomInt()
        # Typo in the next line in the thesis: L should be W^F[1][R]
        L = W ^ F[1][R]
        # print "Querying the permutation forward on : " + str((L,R))
        (S, T) = self.perm.fwQuery(L, R)
        if S not in F[10]:
            F[10][S] = randomInt()
        D = T ^ F[10][S]
        if D not in F[9]:
            F[9][D] = randomInt()
            omega9 = set([D])
        C = S ^ F[9][D]
        B = Z ^ F[6][A]
        self.setOrAbort(F[7],B,A^C)
        self.setOrAbort(F[8],C,B^D)
        return (omega2, omega9)
        
    # implements the CompleteChain9 algorithm (page 152)    
    def CompleteChain9(self, D,S,R,W):
        #print "Completing Chain 9" + str((D,S,R,W))
        #if (self.N >= self.q):
        #    print "self.N >= self.q" + str(self.N) + ">=" + str(self.q)
        F = self.F
        omega5 = set()
        omega6 = set()
        X = R ^ F[2][W]
        if X not in F[3]:
            F[3][X] = randomInt()
        Y = W ^ F[3][X]
        if Y not in F[4]:
            F[4][Y] = randomInt()
        Z = X ^ F[4][Y]
        if Z not in F[5]:
            F[5][Z] = randomInt()
            omega5 = set([Z])
        A = Y ^ F[5][Z]
        if A not in F[6]:
            F[6][A] = randomInt()
            omega6 = set([A])
        B = Z ^ F[6][A]
        C = S ^ F[9][D]
        self.setOrAbort(F[7],B,A^C)
        self.setOrAbort(F[8],C,B^D)
        #self.N = self.N + 1
        return (omega5, omega6)

#######################################################################
##                                                                   ##
##            ATTACKS                                                ##
##                                                                   ##
#######################################################################
# We first define some helper methods:
# evaluate a few rounds of feistel forward.  If start is 0,
# start at the beginning.
# for example (S,T) = evaluateFeistelForward(sim,L,R,0,total)
def evaluateFeistelForward(simulator, X, Y, start, end):
    while (end != start):
        start = start+1
        # print "X,Y: " + str((X,Y))
        # print "Querying F[" + str(start) +"]["+str(Y)+"]"
        (X,Y) =  (Y, X^simulator.query(Y,start))
    return (X, Y)

# execute a simple forward attack
def simpleForwardAttack(sim, perm, start, total):
    (A,B) = (randomInt(), randomInt())
    (S,T) = evaluateFeistelForward(sim, A, B, start, total)
    (L,R) = perm.bwQuery(S,T)
    (As,Bs) = evaluateFeistelForward(sim,L,R,0,start)
    if (As,Bs) != (A,B):
        print "Check failed."
    else:
        print "Check succeeded."

# evaluate a few rounds of feistel backward.
# for example (L,R) = evaluateFeistelBackward(sim,S,T,total,0)
def evaluateFeistelBackward(simulator, X, Y, start, end):
    while (end != start):
        # print "Querying F[" + str(start) +"]["+str(X)+"]"
        (X,Y) = (Y^simulator.query(X,start), X)
        start = start-1
    return (X,Y)

# execute a simple backward attack
def simpleBackwardAttack(sim, perm, start, total):
    (A,B) = (randomInt(), randomInt())
    (L,R) = evaluateFeistelBackward(sim, A, B, start, 0)
    (S,T) = perm.fwQuery(L,R)
    (As,Bs) = evaluateFeistelBackward(sim,S,T,total,start)
    if (As,Bs) != (A,B):
        print "Check failed: " + str( (As,Bs) ) + "!=" + str( (A,B) )
    else:
        print "Check succeeded."

# print all chain values up to round 'total'
def printChain(sim, perm, L, R, total):
    i = 1
    print "------- Chain"
    while (i <= total):
        print str(i) + ":" + str((L,R)) + "\t" + str(sim.query(R,i))
        (L,R) = (R, L^sim.query(R,i))
        i = i + 1
    print perm.bwQuery(L,R)
    
# Check if the chain defined by the given 2-chain is consistent
# Ls, Rs are inputs to Fstart-1 and Fstart
def checkChainConsistency(sim, perm, Ls, Rs, start, total):
    print "Checking Consistency of Chain " + str(Ls) + "," + str(Rs)
    #(S,T) = evaluateFeistelForward(sim, Ls, Rs, start-1, total)
    #(L,R) = perm.bwQuery(S,T)
    #(Lss,Rss) = evaluateFeistelForward(sim, L, R, 0, start-1)
    #equivalently:
    (Lss, Rss) = generalBwQuery(sim, perm, start, start-1, total, Ls, Rs)
    if (Ls,Rs) != (Lss,Rss):
        print "Check failed."
    else:
        print "Check succeeded."

# a general forward query
# Suppose we have a k-round feistel inside 'total'-round feistel.
# k-round feistel has rounds start to end
# k-round feistel has L||R, S||T
# generalFwQuery outputs S||T given L||R
def generalFwQuery(sim, perm, start, end, total, L, R):
    (Lprime, Rprime) = evaluateFeistelBackward(sim, L, R, start-1, 0)
    (Sprime, Tprime) = perm.fwQuery(Lprime,Rprime)
    (S,T) = evaluateFeistelBackward(sim, Sprime, Tprime, total, end)
    return (S,T)

# a general backward query
def generalBwQuery(sim, perm, start, end, total, S, T):
    (Sprime, Tprime) = evaluateFeistelForward(sim, S, T, end, total)
    (Lprime, Rprime) = perm.bwQuery(Sprime,Tprime)
    (L,R) = evaluateFeistelForward(sim, Lprime, Rprime, 0, start-1)
    return (L,R)

# We implement the actual attacks: 
# This is the first attack we describe in our paper
# This is for a 6-round simulator
def basic6RoundAttack(sim, perm):
    X = randomInt()
    R2 = randomInt()
    print "Querying R2,1"
    L2 = X^sim.query(R2, 1)
    (S2,T2) = perm.fwQuery(L2,R2)
    print "Querying S2,6"
    A2 = sim.query(S2,6)^T2
    R3 = randomInt()
    print "Querying R3,1"
    L3 = X^sim.query(R3, 1)
    (S3,T3) = perm.fwQuery(L3,R3)
    print "Querying S3,6"
    A3 = sim.query(S3,6)^T3
    R1 = R2 ^ A2 ^ A3
    print "Querying R1,1"
    L1 = X^sim.query(R1, 1)
    (S1,T1) = perm.fwQuery(L1,R1)
    print "Querying S1,6"
    A1 = sim.query(S1,6)^T1
    ABar = A1 ^ R1 ^ R2
    print "Querying ABar"
    sim.query(ABar, 5)

# The more general attack we describe in this paper
# This is for a 6-round simulator
def general6RoundAttack(sim, perm):
    # Phase 1: Chain Preparation
    X = randomInt()
    X1 = X
    X2 = X
    X3 = X    
    X4 = X
    R2 = randomInt()
    R3 = randomInt()
    (S2,T2) = perm.fwQuery(X ^ sim.query(R2,1),R2)
    (S3,T3) = perm.fwQuery(X ^ sim.query(R3,1),R3)
    A2 = sim.query(S2, 6) ^ T2
    A3 = sim.query(S3, 6) ^ T3
    R1 = R2 ^ A2 ^ A3
    (S1,T1) = perm.fwQuery(X ^ sim.query(R1,1),R1)
    A1 = sim.query(S1, 6) ^ T1
    A5 = A1 ^ R1 ^ R2
    R4 = R3 ^ A3 ^ A5
    (S4,T4) = perm.fwQuery(X ^ sim.query(R4,1),R4)
    A4 = sim.query(S4,6) ^ T4
    A8 = A4 ^ R4 ^ R3
    sim.query(A8,5)

    # Phase 2: Computation of Chain Values
    sim.query(X,2)
    sim.query(A1,5)
    sim.query(A2,5)
    sim.query(A3,5)
    sim.query(A4,5)
    Z1 = sim.query(A1,5) ^ S1
    Z2 = sim.query(A2,5) ^ S2
    Z3 = sim.query(A3,5) ^ S3
    Z4 = sim.query(A4,5) ^ S4
    sim.query(Z1,4)
    sim.query(Z2,4)
    sim.query(Z3,4)
    sim.query(Z4,4)
    Y1 = sim.query(X,2) ^R1
    Y2 = sim.query(X,2) ^R2
    Y3 = sim.query(X,2) ^R3
    Y4 = sim.query(X,2) ^R4
    Y6=Y1
    Y5=Y2
    Y8=Y3
    Y7=Y4
    Z5=Z1
    Z6=Z2
    Z7=Z3
    Z8=Z4
    A6 = sim.query(Z6,4) ^ Y6
    X5 = sim.query(Y5,3) ^ Z5
    X6 = sim.query(Y6,3) ^ Z6
    R5 = sim.query(X5,2) ^ Y5
    R6 = sim.query(X6,2) ^ Y6
    (S5,T5) = perm.fwQuery(X5 ^sim.query(R5,1),R5)
    (S6,T6) = perm.fwQuery(X6 ^sim.query(R6,1),R6)
    sim.query(A5,5)
    X7 = sim.query(Y7,3) ^ Z7
    X8 = sim.query(Y8,3) ^ Z8
    R7 = sim.query(X7,2) ^ Y7
    R8 = sim.query(X8,2) ^ Y8
    (S7,T7) = perm.fwQuery(X7 ^sim.query(R7,1),R7)
    (S8,T8) = perm.fwQuery(X8 ^sim.query(R8,1),R8)
    A7 = sim.query(Z7,4) ^ Y7

    # Phase 3: Consistency Check
    # Check Chain Consistencies for chains 1 to 8
    # Chain 1:
    checkChainConsistency(sim, perm, R1, X, 2, 6)
    # Chain 2:
    checkChainConsistency(sim, perm, R2, X, 2, 6)
    # Chain 3:
    checkChainConsistency(sim, perm, R3, X, 2, 6)
    # Chain 4:
    checkChainConsistency(sim, perm, R4, X, 2, 6)
    # Chain 5:
    checkChainConsistency(sim, perm, Z1, A5, 5, 6)
    # Chain 6:
    checkChainConsistency(sim, perm, Z2, A3, 5, 6)
    # Chain 7:
    checkChainConsistency(sim, perm, Z3, A5, 5, 6)
    # Chain 8:
    checkChainConsistency(sim, perm, Z4, A8, 5, 6)
    # Equalities:
    if (X5 != X6) or (X7 != X8) or (A7 !=A5) or (A6 != A3):
        print "Check failed."
    else:
        print "Check succeeded."

# a version of general6RoundAttack that works on any number of rounds
# start is the index of 'R' for the general6RoundAttack
def generalAttackOnMoreRounds(sim, perm, start, total):
    end = start + 5
    X = randomInt()
    X1 = X
    X2 = X
    X3 = X    
    X4 = X
    R2 = randomInt()
    R3 = randomInt()
    (S2,T2) = generalFwQuery(sim,perm,start,end,total, X ^ sim.query(R2,start),R2)
    (S3,T3) = generalFwQuery(sim,perm,start,end,total, X ^ sim.query(R3,start),R3)
    A2 = sim.query(S2, start+5) ^ T2
    A3 = sim.query(S3, start+5) ^ T3
    R1 = R2 ^ A2 ^ A3
    (S1,T1) = generalFwQuery(sim,perm,start,end,total, X ^ sim.query(R1,start),R1)
    A1 = sim.query(S1, start+5) ^ T1
    A5 = A1 ^ R1 ^ R2
    R4 = R3 ^ A3 ^ A5
    (S4,T4) = generalFwQuery(sim,perm,start,end,total, X ^ sim.query(R4,start),R4)
    A4 = sim.query(S4, start+5) ^ T4
    A8 = A4 ^ R4 ^ R3
    sim.query(A8,start+4)

    # Phase 2: Computation of Chain Values
    sim.query(X,start+1)
    sim.query(A1,start+4)
    sim.query(A2,start+4)
    sim.query(A3,start+4)
    sim.query(A4,start+4)
    Z1 = sim.query(A1,start+4) ^ S1
    Z2 = sim.query(A2,start+4) ^ S2
    Z3 = sim.query(A3,start+4) ^ S3
    Z4 = sim.query(A4,start+4) ^ S4
    sim.query(Z1,start+3)
    sim.query(Z2,start+3)
    sim.query(Z3,start+3)
    sim.query(Z4,start+3)
    Y1 = sim.query(X,start+1) ^R1
    Y2 = sim.query(X,start+1) ^R2
    Y3 = sim.query(X,start+1) ^R3
    Y4 = sim.query(X,start+1) ^R4
    Y6=Y1
    Y5=Y2
    Y8=Y3
    Y7=Y4
    Z5=Z1
    Z6=Z2
    Z7=Z3
    Z8=Z4
    A6 = sim.query(Z6,start+3) ^ Y6
    X5 = sim.query(Y5,start+2) ^ Z5
    X6 = sim.query(Y6,start+2) ^ Z6
    R5 = sim.query(X5,start+1) ^ Y5
    R6 = sim.query(X6,start+1) ^ Y6
    (S5,T5) = generalFwQuery(sim,perm,start,end,total,X5 ^sim.query(R5,start),R5)
    (S6,T6) = generalFwQuery(sim,perm,start,end,total,X6 ^sim.query(R6,start),R6)
    sim.query(A5,start+4)
    X7 = sim.query(Y7,start+2) ^ Z7
    X8 = sim.query(Y8,start+2) ^ Z8
    R7 = sim.query(X7,start+1) ^ Y7
    R8 = sim.query(X8,start+1) ^ Y8
    (S7,T7) = generalFwQuery(sim,perm,start,end,total,X7 ^sim.query(R7,start),R7)
    (S8,T8) = generalFwQuery(sim,perm,start,end,total,X8 ^sim.query(R8,start),R8)
    A7 = sim.query(Z7,start+3) ^ Y7

    # Phase 3: Consistency Check
    # Check Chain Consistencies for chains 1 to 8
    # Chain 1:
    checkChainConsistency(sim, perm, R1, X, 2, 10)
    # Chain 2:
    checkChainConsistency(sim, perm, R2, X, 2, 10)
    # Chain 3:
    checkChainConsistency(sim, perm, R3, X, 2, 10)
    # Chain 4:
    checkChainConsistency(sim, perm, R4, X, 2, 10)
    # Chain 5:
    checkChainConsistency(sim, perm, Z1, A5, 5, 10)
    # Chain 6:
    checkChainConsistency(sim, perm, Z2, A3, 5, 10)
    # Chain 7:
    checkChainConsistency(sim, perm, Z3, A5, 5, 10)
    # Chain 8:
    checkChainConsistency(sim, perm, Z4, A8, 5, 10)
    # Equalities:
    if (X5 != X6) or (X7 != X8) or (A7 !=A5) or (A6 != A3):
        print "Check failed."
        print (X5,X6,X7,X8,A5,A7,A3,A6)
    else:
        print "Check succeeded."


# ************ Running the attacks ************
# please uncomment *only* the parts you want to execute
# either uncomment in 1), 2), or 3).

# 1) A list of basic queries and attacks to the simulators:
# uncomment either 1a) or 1b). 

# 1a) 6 rounds (uncomment all the following lines)
# Generate a permutation and a simulator
##perm = permutation()
##sim = paperSimulator(perm)
##R1 = 15674
##X1 = 1230
##L1 = sim.query(R1,1) ^ X1
##printChain(sim, perm, L1, R1,6)
##printChain(sim, perm, L1, R1,6)
##for i in range(0, 6):
##    simpleForwardAttack(sim, perm, i, 6)
##    simpleBackwardAttack(sim, perm, i, 6)

# 1b) 10 rounds (uncomment all the following lines)
##perm = permutation()
##sim = thesisSimulator(perm)
##R1 = 15674
##X1 = 1230
##L1 = sim.query(R1,1) ^ X1
##printChain(sim, perm, L1, R1,10)
##printChain(sim, perm, L1, R1,10)
##for i in range(0, 10):
##    simpleForwardAttack(sim, perm, i, 10)
##    simpleBackwardAttack(sim, perm, i, 10)
##generalBwQuery(sim, perm, 4, 3, 10, 65465465, 657987)
##checkChainConsistency(sim, perm, 12564, 154543, 2, 10)

# 2) Running the 6-round attacks on the paperSimulator

# uncomment these two lines:
#perm = permutation()
#sim = paperSimulator(perm)

# uncomment ONE of the following 3 attacks
#basic6RoundAttack(sim,perm)
##general6RoundAttack(sim,perm)
##generalAttackOnMoreRounds(sim,perm,1,6) #equivalent to general6RoundAttack

# 3) Running some 10-round attacks on the thesisSimulator

# uncomment these two lines:
##perm = permutation()
##sim = thesisSimulator(perm)

# uncomment ONE of the following lines:
##generalAttackOnMoreRounds(sim,perm,1,10)
##generalAttackOnMoreRounds(sim,perm,2,10)
##generalAttackOnMoreRounds(sim,perm,3,10)
##generalAttackOnMoreRounds(sim,perm,4,10)
##generalAttackOnMoreRounds(sim,perm,5,10)

